Diffusion and Superposition Distances for Signals Supported on Networks

We introduce the diffusion and superposition distances as two metrics to compare signals supported in the nodes of a network. Both metrics consider the given vectors as initial temperature distributions and diffuse heat trough the edges of the graph. The similarity between the given vectors is determined by the similarity of the respective diffusion profiles. The superposition distance computes the instantaneous difference between the diffused signals and integrates the difference over time. The diffusion distance determines a distance between the integrals of the diffused signals. We prove that both distances define valid metrics and that they are stable to perturbations in the underlying network. We utilize numerical experiments to illustrate their utility in classifying signals in a synthetic network as well as in classifying ovarian cancer histologies using gene mutation profiles of different patients. We also reinterpret diffusion as a transformation of interrelated feature spaces and use it as preprocessing tool for learning. We use diffusion to increase the accuracy of handwritten digit classification.

==> figures/add_ellipse_to_moon_ori.m <==
close all

h = openfig('moon_ori.fig','new');

% the trouble bit
h = ellipse(0.4,0.5,pi/4,1.45,0.15,'r');

% blue moon, left bit
h = ellipse(0.3,0.65,-pi/8,-1.4,0.1,'m');

% blue moon, upper bit
h = ellipse(1.7,0.48,0,0.2,1.12,'m');

% green moon, right bit
h = ellipse(0.36,1.2,-pi/7,2.15,-0.5,'m');

% green moon, left bit
h = ellipse(0.8,1.5,pi/4,0.21,-0.78,'m');

str1={'1'};
str2={'2'};
str3={'3'};
str4={'4'};
str5={'5'};
text(-1.5, -0.6, str1)
text(0.5, 1.65, str3)
text(-0.5, -1.4, str2)
text(2.5, -0.8, str4)
text(0.9, 0.4, str5)

